Khovanov homology can distinguish exotic Mazur manifolds

In a recent breakthrough, Ren and Willis gave the first analysis-free proof of the existence of exotic compact, orientable 4-manifolds; their main tool is the Khovanov skein lasagna module defined by Morrison, Walker, and Wedrich. In this paper, we introduce a new, simple way of using Khovanov homology to distinguish certain exotic compact, orientable 4-manifolds; our new method does not depend on the skein lasagna module. As an application, we give the first analysis-free proof of the existence of exotic Mazur manifolds, i.e. compact, contractible 4-manifolds that have handle decompositions with a single 1-handle and a single 2-handle.

==> anc/j0u.lnk <==
% Link Projection
2
   0    0
  29   29
32
  201    76
  121   366
  320   267
  187   265
  177   404
  308   355
  126   266
  220   115
  455   299
  303   447
  201   368
  206   203
  283   104
  441   190
  361   320
  470   414
  510   189
  370   103
  258   213
  250   354
  315   408
  416   306
  317   227
  437    87
  529   165
  486   454
  326   322
  507    47
  103   222
  180   231
   56   262
  143   316
32
   1    2
   2    3
   3    4
   4    5
   5    6
   6    7
   7    8
   8    9
   9   10
  10   11
  11   12
  12   13
  13   14
  14   15
  15   16
  16   17
  17   18
  18   19
  19   20
  20   21
  21   22
  22   23
  23   24
  24   25
  25   26
  26   27
  27    0
  28    1
   0   28
  29   30
  30   31
  31   29
32
   0    2
   4    0
   4    2
   3    8
   9    0
   1    9
   9    4
  10    6
   6   12
  13    7
  16    6
  11   16
  17    0
   1   17
  17    4
   3   18
  13   19
  20   12
  21    6
  11   21
  15   21
  24    7
  24   19
   6   25
  25   11
  25   15
  20   25
  25   22
  29    5
  29   27
  27   30
   4   31
-1


==> anc/j1.lnk <==
% Link Projection
1
   0    0
30
  330   145
  111   411
  221   534
  140   835
  613   598
  297   594
  272   926
  586   809
  136   582
  375   237
  935   674
  574  1027
  331   840
  341   447
  525   210
  903   416
  710   724
  971   948
 1067   413
  733   209
  465   471
  446   807
  601   934
  843   691
  606   504
  892   169
 1112   357
 1010  1044
  627   730
 1059    75
30
   1    0
   2    1
   3    2
   4    3
   5    4
   6    5
   7    6
   8    7
   9    8
  10    9
  11   10
  12   11
  13   12
  14   13
  15   14
  16   15
  17   16
  18   17
  19   18
  20   19
  21   20
  22   21
  23   22
  24   23
  25   24
  26   25
  27   26
  28   27
  29   28
   0   29
30
   3    5
   2    7
   7    3
   7    5
   8    1
   6   11
  12    3
   4   12
  12    7
  13    9
   9   15
  16   10
  19    9
  14   19
  20    3
   4   20
  20    7
   6   21
  16   22
  23   15
  24    9
  14   24
  18   24
  27   10
  27   22
   9   28
  28   14
  28   18
  23   28
  28   25
-1

